SHYI: Action Support for Contrastive Learning in High-Fidelity Text-to-Image Generation

In this project, we address the issue of infidelity in text-to-image generation, particularly for actions involving multiple objects. For this we build on top of the CONFORM framework which uses Contrastive Learning to improve the accuracy of the generated image for multiple objects. However the depiction of actions which involves multiple different object has still large room for improvement. To improve, we employ semantically hypergraphic contrastive adjacency learning, a comprehension of enhanced contrastive structure and "contrast but link" technique. We further amend Stable Diffusion's understanding of actions by InteractDiffusion. As evaluation metrics we use image-text similarity CLIP and TIFA. In addition, we conducted a user study. Our method shows promising results even with verbs that Stable Diffusion understands mediocrely. We then provide future directions by analyzing the results. Our codebase can be found on polybox under the link: https://polybox.ethz.ch/index.php/s/dJm3SWyRohUrFxn

==> no_whitespace.py <==
import os

def rename_folders_in_directory(directory_path):
    try:
        # Iterate over all items in the directory
        for folder_name in os.listdir(directory_path):
            folder_path = os.path.join(directory_path, folder_name)
            
            # Check if it is a directory
            if os.path.isdir(folder_path):
                # Replace spaces with underscores in the folder name
                new_folder_name = folder_name.replace(" ", "_")
                new_folder_path = os.path.join(directory_path, new_folder_name)

                # Rename the folder if the names are different
                if folder_path != new_folder_path:
                    os.rename(folder_path, new_folder_path)
                    print(f'Renamed: "{folder_name}" -> "{new_folder_name}"')
                    folder_path = new_folder_path  # Update folder_path to the new name

                # Recursively rename folders in subdirectories
                rename_folders_in_directory(folder_path)
            else:
                print(f'Skipped: "{folder_name}" (Not a directory)')

        print("Renaming completed.")
    except Exception as e:
        print(f"An error occurred: {e}")

def replace_whitespace_in_substring(file_path):
    """
    Replace spaces with underscores in all substrings of the format:
    {second_stage/Artist sculpting statue in gallery/conform/seed4913.png}

    Args:
    file_path (str): Path to the text file to be processed.
    """
    import re

    try:
        with open(file_path, 'r') as file:
            content = file.read()

        # Regex pattern to match substrings within curly braces that contain whitespace (non-greedy)
        pattern = r'\{stage2/[^{}]*?\}'

        def replace_whitespace(match):
            # Replace spaces with underscores in the matched substring
            return match.group(0).replace(' ', '_')

        # Replace occurrences and save the updated content
        updated_content = re.sub(pattern, replace_whitespace, content)

        with open(file_path, 'w') as file:
            file.write(updated_content)

        print("Whitespace replaced with underscores successfully.")

    except FileNotFoundError:
        print("Error: The file was not found.")
    except Exception as e:
        print(f"An error occurred: {e}")

if __name__ == "__main__":
    # rename_folders_in_directory(".")
    replace_whitespace_in_substring("project_report.tex")
